SANA 1.5: Efficient Scaling of Training-Time and Inference-Time Compute in Linear Diffusion Transformer

This paper presents SANA-1.5, a linear Diffusion Transformer for efficient scaling in text-to-image generation. Building upon SANA-1.0, we introduce three key innovations: (1) Efficient Training Scaling: A depth-growth paradigm that enables scaling from 1.6B to 4.8B parameters with significantly reduced computational resources, combined with a memory-efficient 8-bit optimizer. (2) Model Depth Pruning: A block importance analysis technique for efficient model compression to arbitrary sizes with minimal quality loss. (3) Inference-time Scaling: A repeated sampling strategy that trades computation for model capacity, enabling smaller models to match larger model quality at inference time. Through these strategies, SANA-1.5 achieves a text-image alignment score of 0.81 on GenEval, which can be further improved to 0.96 through inference scaling with VILA-Judge, establishing a new SoTA on GenEval benchmark. These innovations enable efficient model scaling across different compute budgets while maintaining high quality, making high-quality image generation more accessible. Our code and pre-trained models are released.

==> code/model_growth.py <==
import torch
from enum import Enum
from typing import Optional, Dict, Any
from diffusion.utils.logger import get_root_logger
import inspect


class InitStrategy(str, Enum):
    """初始化策略枚举"""
    CYCLIC = "cyclic"
    BLOCK_EXPAND = "block_expand"
    PROGRESSIVE = "progressive"
    INTERPOLATION = "interpolation"
    RANDOM = "random"
    CONSTANT = "constant"

class ModelGrowthInitializer:
    """模型层数扩展初始化器"""
    
    def __init__(self, target_model, config):
        """
        Args:
            target_model: 目标模型 (更深的模型)
            config: ModelGrowthConfig 配置对象
        """
        self.target_model = target_model
        # 加载预训练模型的状态字典
        self.pretrained_state = torch.load(config.pretrained_ckpt_path)
        if 'state_dict' in self.pretrained_state:
            self.pretrained_state = self.pretrained_state['state_dict']
        self.target_state = target_model.state_dict()
        
        # 获取模型层数
        self.pretrained_layers = self._get_num_layers_from_state_dict(self.pretrained_state)
        self.target_layers = self._get_num_layers_from_state_dict(self.target_state)
        
        # 验证层数
        assert config.source_num_layers <= self.pretrained_layers, \
            f"配置中的源层数({config.source_num_layers})不能大于预训练模型层数({self.pretrained_layers})"
        assert self.target_layers == config.target_num_layers, \
            f"目标模型层数({self.target_layers})与配置中的目标层数({config.target_num_layers})不匹配"

        if config.source_num_layers < self.pretrained_layers:
            self.pretrained_layers = config.source_num_layers

        self.logger = get_root_logger()
        self.logger.info(f"init strategy: {config.init_strategy}")

    def initialize(self, strategy: str, **kwargs) -> torch.nn.Module:
        """统一的初始化接口
        
        Args:
            strategy: 初始化策略名称
            **kwargs: 策略特定的参数
            
        Returns:
            初始化后的模型
            
        Raises:
            ValueError: 当策略名称无效时
        """
        try:
            strategy = InitStrategy(strategy.lower())
        except ValueError:
            raise ValueError(
                f"不支持的初始化策略: {strategy}，"
                f"支持的策略有: {[s.value for s in InitStrategy]}"
            )
        
        # 策略映射
        strategy_map = {
            InitStrategy.CYCLIC: self.init_cyclic,
            InitStrategy.BLOCK_EXPAND: self.init_block_expand,
            InitStrategy.PROGRESSIVE: self.init_progressive,
            InitStrategy.INTERPOLATION: self.init_interpolation,
            InitStrategy.RANDOM: self.init_random,
            InitStrategy.CONSTANT: self.init_constant
        }
        
        # 获取初始化方法
        init_method = strategy_map[strategy]
        
        # 获取方法需要的参数
        valid_params = inspect.signature(init_method).parameters.keys()
        filtered_kwargs = {k: v for k, v in kwargs.items() if k in valid_params} if kwargs else {}
        
        # 只传入方法需要的参数
        return init_method(**filtered_kwargs)

    def _get_num_layers_from_state_dict(self, state_dict):
        """从状态字典获取模型的层数"""
        return max([int(key.split('.')[1]) for key in state_dict.keys() 
                if key.startswith('blocks.') and key.split('.')[1].isdigit()]) + 1
    
    def _copy_non_transformer_params(self):
        """复制非transformer层的参数，跳过特定参数"""
        skip_keys = {
            'pos_embed',  # 位置编码
            # 如果还有其他需要跳过的参数，可以在这里添加
        }
        
        for key in self.pretrained_state:
            if 'blocks.' not in key and key not in skip_keys:
                self.logger.info(f"copy non-transformer params: {key}")
                self.target_state[key] = self.pretrained_state[key]
    
    def init_cyclic(self, zero_gate=False):
        """循环复制策略
        
        Args:
            zero_gate: 是否将非首次出现的重复层的门控参数初始化为0
            
        例如：对于20层扩展到60层，zero_gate=True时：
        原模型第0层 → 新模型第0层(保持原样), 第20层(zero-gate), 第40层(zero-gate)
        原模型第1层 → 新模型第1层(保持原样), 第21层(zero-gate), 第41层(zero-gate)
        以此类推
        """
        self._copy_non_transformer_params()
        
        for i in range(self.target_layers):
            src_layer_idx = i % self.pretrained_layers
            # 判断是否是重复出现的层
            is_repeated = i >= self.pretrained_layers
            
            for key in self.pretrained_state:
                if f'blocks.{src_layer_idx}.' in key:
                    new_key = key.replace(
                        f'blocks.{src_layer_idx}.',
                        f'blocks.{i}.'
                    )
                    
                    # 对重复层使用zero-gate策略
                    if zero_gate and is_repeated:
                        if 'scale_shift_table' in new_key:
                            # 整个scale_shift_table都设为0
                            self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                            self.logger.info(f"zero init entire scale_shift_table: {new_key}")
                        elif 'cross_attn.proj.weight' in new_key or 'cross_attn.proj.bias' in new_key:
                            # cross attention的输出投影层设为0
                            self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                            self.logger.info(f"zero init cross attn proj: {new_key}")
                        elif 'attn.proj.weight' in new_key or 'attn.proj.bias' in new_key:
                            # self attention的输出投影层设为0
                            self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                            self.logger.info(f"zero init self attn proj: {new_key}")
                        elif 'mlp.point_conv.conv.weight' in new_key or 'mlp.point_conv.conv.bias' in new_key:
                            # mlp的最后一层point_conv设为0
                            self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                            self.logger.info(f"zero init mlp point conv: {new_key}")
                        else:
                            # 其他参数正常复制
                            self.target_state[new_key] = self.pretrained_state[key]
                            self.logger.info(f"copy transformer params: {key} -> {new_key}")
                    else:
                        # 首次出现的层或不使用zero_gate时直接复制
                        self.target_state[new_key] = self.pretrained_state[key]
                        self.logger.info(f"copy transformer params: {key} -> {new_key}")
        
        self.target_model.load_state_dict(self.target_state)
        return self.target_model
    
    def init_progressive(self, noise_scale=0.01):
        """渐进式初始化策略（带噪声）"""
        self._copy_non_transformer_params()
        
        # 复制预训练层
        for i in range(self.pretrained_layers):
            for key in self.pretrained_state:
                if f'blocks.{i}.' in key:
                    new_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{i}.'
                    )
                    self.target_state[new_key] = self.pretrained_state[key]
        
        # 渐进式初始化新层
        for i in range(self.pretrained_layers, self.target_layers):
            prev_layer = i - 1
            for key in self.target_state:
                if f'blocks.{i}.' in key:
                    prev_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{prev_layer}.'
                    )
                    # 添加随机噪声
                    noise = torch.randn_like(self.target_state[prev_key]) * noise_scale
                    self.target_state[key] = self.target_state[prev_key] + noise
        
        self.target_model.load_state_dict(self.target_state)
        return self.target_model
    
    def init_interpolation(self):
        """插值初始化策略"""
        self._copy_non_transformer_params()
        
        # 复制预训练层
        for i in range(self.pretrained_layers):
            for key in self.pretrained_state:
                if f'blocks.{i}.' in key:
                    new_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{i}.'
                    )
                    self.target_state[new_key] = self.pretrained_state[key]
        
        # 对新层进行插值
        for i in range(self.pretrained_layers, self.target_layers):
            # 找到最近的两个预训练层
            lower_idx = (i * self.pretrained_layers) // self.target_layers
            upper_idx = min(lower_idx + 1, self.pretrained_layers - 1)
            alpha = (i * self.pretrained_layers) / self.target_layers - lower_idx
            
            for key in self.target_state:
                if f'blocks.{i}.' in key:
                    lower_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{lower_idx}.'
                    )
                    upper_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{upper_idx}.'
                    )
                    # 线性插值
                    lower_value = self.pretrained_state[lower_key]
                    upper_value = self.pretrained_state[upper_key]
                    self.target_state[key] = (1 - alpha) * lower_value + alpha * upper_value
        
        self.target_model.load_state_dict(self.target_state)
        return self.target_model
    
    def init_constant(self, scale_spec=0.0, scale_others=0.02):
        """部分随机初始化策略：保持前N层，随机初始化后续层"""
        self._copy_non_transformer_params()
        
        # 复制预训练层
        for i in range(self.pretrained_layers):
            self.logger.info(f"*********copy pretrained layer {i}")
            for key in self.pretrained_state:
                if f'blocks.{i}.' in key:
                    new_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{i}.'
                    )
                    self.target_state[new_key] = self.pretrained_state[key]
        
        
        # 遍历新增的层
        for i in range(self.pretrained_layers, self.target_layers):
            self.logger.info(f"*********init new layer {i}")
            # 遍历每一层中的所有参数
            for key in self.target_state:
                # 只处理当前层的参数
                if f'blocks.{i}.' in key:
                    # 对于特定的权重参数(cross attention、self attention的投影层和point-wise卷积层)初始化为0
                    if any(x in key for x in ['cross_attn.proj.weight', 'attn.proj.weight', 'mlp.point_conv.conv.weight']):
                        self.target_state[key] = torch.randn_like(self.target_state[key]) * scale_spec # *0
                    elif 'q_norm.weight' in key or 'k_norm.weight' in key:
                        self.target_state[key] = torch.ones_like(self.target_state[key])
                    elif 'attn.proj.bias' in key or 'cross_attn.q_linear.bias' in key or 'cross_attn.kv_linear.bias' in key or 'cross_attn.proj.bias' in key:
                        self.target_state[key] = torch.zeros_like(self.target_state[key])
                    elif 'mlp.depth_conv.conv.weight' in key or 'mlp.depth_conv.conv.bias' in key:
                        self.target_state[key] = torch.randn_like(self.target_state[key]) * 0.2
                    # 对于其他参数使用较小标准差(0.02)的随机正态分布初始化
                    else:
                        self.target_state[key] = torch.randn_like(self.target_state[key]) * scale_others # *0.02
        
        self.target_model.load_state_dict(self.target_state)
        return self.target_model
    
    def init_random(self):
        """部分随机初始化策略：保持前N层，随机初始化后续层"""
        self._copy_non_transformer_params()
        
        # 复制预训练层
        for i in range(self.pretrained_layers):
            for key in self.pretrained_state:
                if f'blocks.{i}.' in key:
                    new_key = key.replace(
                        f'blocks.{i}.',
                        f'blocks.{i}.'
                    )
                    self.target_state[new_key] = self.pretrained_state[key]
        
        # 后续层保持随机初始化（不做处理，使用模型原始初始化）
        self.target_model.load_state_dict(self.target_state)
        return self.target_model
    
    def init_block_expand(self, expand_ratio=3, zero_gate=False):
        """块扩展策略：每一层扩展为连续的多层
        
        Args:
            expand_ratio: 扩展比例，默认为3，即每层扩展为连续的3层
            zero_gate: 是否将扩展组中的后续层的门控参数初始化为0
            
        例如：对于20层扩展到60层，zero_gate=True时：
        原模型第0层 → 新模型第0层(保持原样), 第1-2层(zero-gate)
        原模型第1层 → 新模型第3层(保持原样), 第4-5层(zero-gate)
        原模型第2层 → 新模型第6层(保持原样), 第7-8层(zero-gate)
        以此类推
        """
        assert self.target_layers == self.pretrained_layers * expand_ratio, \
            f"目标层数({self.target_layers})必须是源层数({self.pretrained_layers})的{expand_ratio}倍"
        
        self._copy_non_transformer_params()
        
        # 对每一层进行扩展
        for src_layer_idx in range(self.pretrained_layers):
            # 计算目标模型中的起始层索引
            target_start_idx = src_layer_idx * expand_ratio
            
            # 将源层的参数复制到连续的expand_ratio层
            for offset in range(expand_ratio):
                target_layer_idx = target_start_idx + offset
                
                for key in self.pretrained_state:
                    if f'blocks.{src_layer_idx}.' in key:
                        new_key = key.replace(
                            f'blocks.{src_layer_idx}.',
                            f'blocks.{target_layer_idx}.'
                        )
                        
                        # 只对扩展组中的后续层(offset > 0)设置zero-gate
                        if zero_gate and offset > 0:
                            if 'scale_shift_table' in new_key:
                                # 整个scale_shift_table都设为0
                                self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                                self.logger.info(f"zero init entire scale_shift_table: {new_key}")
                            elif 'cross_attn.proj.weight' in new_key or 'cross_attn.proj.bias' in new_key:
                                # cross attention的输出投影层设为0
                                self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                                self.logger.info(f"zero init cross attn proj: {new_key}")
                            elif 'attn.proj.weight' in new_key or 'attn.proj.bias' in new_key:
                                # self attention的输出投影层设为0
                                self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                                self.logger.info(f"zero init self attn proj: {new_key}")
                            elif 'mlp.point_conv.conv.weight' in new_key or 'mlp.point_conv.conv.bias' in new_key:
                                # mlp的最后一层point_conv设为0
                                self.target_state[new_key] = torch.zeros_like(self.pretrained_state[key])
                                self.logger.info(f"zero init mlp point conv: {new_key}")
                            else:
                                # 其他参数正常复制
                                self.target_state[new_key] = self.pretrained_state[key]
                                self.logger.info(f"copy transformer params: {key} -> {new_key}")
                        else:
                            # 原始层或不使用zero_gate时直接复制
                            self.target_state[new_key] = self.pretrained_state[key]
                            self.logger.info(f"copy transformer params: {key} -> {new_key}")
        
        self.target_model.load_state_dict(self.target_state)
        return self.target_model

==> code/optimizer.py <==
@OPTIMIZERS.register_module()
class CAMEEnzeWrapper(torch.optim.Optimizer):
    """Implements CAME algorithm.
    This implementation is based on:
    `CAME: Confidence-guided Adaptive Memory Efficient Optimization`
    Args:
        params (iterable): iterable of parameters to optimize or dicts defining
            parameter groups
        lr (float, optional): external learning rate (default: None)
        eps (tuple[float, float]): regularization constants for square gradient
            and instability respectively (default: (1e-30, 1e-16))
        clip_threshold (float): threshold of root-mean-square of
            final gradient update (default: 1.0)
        betas (tuple[float, float, float]): coefficient used for computing running averages of
        update, square gradient and instability (default: (0.9, 0.999, 0.9999)))
        weight_decay (float, optional): weight decay (L2 penalty) (default: 0)
    """

    def __init__(
        self,
        params,
        lr=None,
        eps=(1e-30, 1e-16),
        clip_threshold=1.0,
        betas=(0.9, 0.999, 0.9999),
        weight_decay=0.0,
    ):
        assert lr > 0.
        assert all([0. <= beta <= 1. for beta in betas])

        defaults = dict(
            lr=lr,
            eps=eps,
            clip_threshold=clip_threshold,
            betas=betas,
            weight_decay=weight_decay,
        )
        super(CAMEEnzeWrapper, self).__init__(params, defaults)

    @property
    def supports_memory_efficient_fp16(self):
        return True

    @property
    def supports_flat_params(self):
        return False

    def _get_options(self, param_shape):
        if len(param_shape) == 4:  # 卷积层
            if param_shape[2] == 1 and param_shape[3] == 1:  # 1x1 conv
                return True, "1x1_conv"
            else:  # 3x3 conv 或其他
                return False, "conv"
        elif len(param_shape) == 2:  # linear层，正好是2维
            return True, "linear"
        return False, "other"

    def _rms(self, tensor):
        return tensor.norm(2) / (tensor.numel() ** 0.5)

    def _approx_sq_grad(self, exp_avg_sq_row, exp_avg_sq_col):
        r_factor = (
            (exp_avg_sq_row / exp_avg_sq_row.mean(dim=-1, keepdim=True))
            .rsqrt_()
            .unsqueeze(-1)
        )
        c_factor = exp_avg_sq_col.unsqueeze(-2).rsqrt()
        return torch.mul(r_factor, c_factor)

    def step(self, closure=None):
        """Performs a single optimization step.
        Args:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group["params"]:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.dtype in {torch.float16, torch.bfloat16}:
                    grad = grad.float()
                if grad.is_sparse:
                    raise RuntimeError("CAME does not support sparse gradients.")

                state = self.state[p]
                grad_shape = grad.shape

                # factored = self._get_options(grad_shape)
                factored, layer_type = self._get_options(grad_shape)
                # State Initialization
                if len(state) == 0:
                    state["step"] = 0

                    state["exp_avg"] = torch.zeros_like(grad)
                    if factored:
                        if layer_type == "1x1_conv" or layer_type == "linear":
                            # 1x1 conv和linear层都可以用相同的方式处理
                            # grad_shape[0]: out_channels/out_features
                            # grad_shape[1]: in_channels/in_features
                            state["exp_avg_sq_row"] = torch.zeros(grad_shape[0]).type_as(grad)
                            state["exp_avg_sq_col"] = torch.zeros(grad_shape[1]).type_as(grad)
                            state["exp_avg_res_row"] = torch.zeros(grad_shape[0]).type_as(grad)
                            state["exp_avg_res_col"] = torch.zeros(grad_shape[1]).type_as(grad)
                        else:
                            state["exp_avg_sq"] = torch.zeros_like(grad)

                    else:
                        state["exp_avg_sq"] = torch.zeros_like(grad)

                    state["RMS"] = 0

                state["step"] += 1
                state["RMS"] = self._rms(p.data)

                update = (grad**2) + group["eps"][0]
                if factored:
                    exp_avg_sq_row = state["exp_avg_sq_row"]
                    exp_avg_sq_col = state["exp_avg_sq_col"]
                    
                    if layer_type == "1x1_conv" or layer_type == "linear":
                        # 处理维度问题
                        if len(grad_shape) == 4:  # 1x1 conv
                            update_reshaped = update.squeeze(-1).squeeze(-1)  # 移除最后两个维度
                        else:
                            update_reshaped = update
                        
                        exp_avg_sq_row.mul_(group["betas"][1]).add_(
                            update_reshaped.mean(dim=1), alpha=1.0 - group["betas"][1]
                        )
                        exp_avg_sq_col.mul_(group["betas"][1]).add_(
                            update_reshaped.mean(dim=0), alpha=1.0 - group["betas"][1]
                        )
                    
                    # 近似计算
                    update = self._approx_sq_grad(exp_avg_sq_row, exp_avg_sq_col)
                    if layer_type == "1x1_conv":
                        # 需要reshape回4D
                        update = update.view(grad_shape[0], grad_shape[1], 1, 1)
                    update.mul_(grad)
                else:
                    # 3x3 conv或其他情况：使用标准AdamW方式
                    exp_avg_sq = state["exp_avg_sq"]
                    exp_avg_sq.mul_(group["betas"][1]).add_(update, alpha=1.0 - group["betas"][1])
                    update = exp_avg_sq.rsqrt().mul_(grad)

                update.div_(
                    (self._rms(update) / group["clip_threshold"]).clamp_(min=1.0)
                )

                exp_avg = state["exp_avg"]
                exp_avg.mul_(group["betas"][0]).add_(update, alpha=1 - group["betas"][0])

                # Confidence-guided strategy
                # Calculation of instability
                res = (update - exp_avg)**2 + group["eps"][1]

                if factored:
                    exp_avg_res_row = state["exp_avg_res_row"]
                    exp_avg_res_col = state["exp_avg_res_col"]

                    if layer_type == "1x1_conv" or layer_type == "linear":
                        # 处理维度问题
                        if len(grad_shape) == 4:  # 1x1 conv
                            res_reshaped = res.squeeze(-1).squeeze(-1)  # 移除最后两个维度
                        else:
                            res_reshaped = res
                            
                        # 修改这里的维度处理
                        exp_avg_res_row.mul_(group["betas"][2]).add_(
                            res_reshaped.mean(dim=1), alpha=1.0 - group["betas"][2]
                        )
                        exp_avg_res_col.mul_(group["betas"][2]).add_(
                            res_reshaped.mean(dim=0), alpha=1.0 - group["betas"][2]
                        )

                    # 近似计算
                    res_approx = self._approx_sq_grad(exp_avg_res_row, exp_avg_res_col)
                    if layer_type == "1x1_conv":
                        # 需要reshape回4D
                        res_approx = res_approx.view(grad_shape[0], grad_shape[1], 1, 1)
                    update = res_approx.mul_(exp_avg)
                else:
                    update = exp_avg.clone()

                if group["weight_decay"] != 0:
                    p.data.add_(
                            p.data, alpha=-group["weight_decay"] * group["lr"]
                        )

                update.mul_(group["lr"])
                p.data.add_(-update)

        return loss


@OPTIMIZERS.register_module()
class CAMEEnze8BitWrapper(torch.optim.Optimizer):
    """CAME优化器的8bit实现版本
    
    Args:
        params (iterable): 待优化参数
        lr (float): 学习率
        eps (tuple[float, float]): 数值稳定性常数
        clip_threshold (float): 梯度裁剪阈值
        betas (tuple[float, float, float]): 动量系数
        weight_decay (float): 权重衰减
        block_size (int): 量化块大小，越大内存效率越高，精度可能降低
        min_8bit_size (int): 使用8bit的最小参数量，只有大于此值的层才会量化
        
    Note:
        1. 只对大型Linear层和1x1 Conv层使用8bit量化
        2. 所有统计量(exp_avg_sq_row等)保持32bit以保证稳定性
        3. 使用简单的min-max量化策略，每个block单独量化
    """
    
    def __init__(
        self,
        params,
        lr=None,
        eps=(1e-30, 1e-16),
        clip_threshold=1.0,
        betas=(0.9, 0.999, 0.9999),
        weight_decay=0.0,
        block_size=2048,    # 量化块大小
        min_8bit_size=16384, # 使用8bit的最小参数量
    ):
        assert lr > 0.
        assert all([0. <= beta <= 1. for beta in betas])

        logger = get_root_logger()
        logger.info(f"Initializing CAME8bit with block_size={block_size}, min_8bit_size={min_8bit_size}")
        
        defaults = dict(
            lr=lr,
            eps=eps,
            clip_threshold=clip_threshold,
            betas=betas,
            weight_decay=weight_decay,
            block_size=block_size,
            min_8bit_size=min_8bit_size,
        )
        super(CAMEEnze8BitWrapper, self).__init__(params, defaults)

    def print_layer_info(self, param_shape, use_8bit):
        """打印层的信息，包括参数量和是否使用8bit量化
        
        Args:
            param_shape (tuple): 参数的形状
            use_8bit (bool): 是否使用8bit量化
        """
        size = np.prod(param_shape)  # 计算参数量
        layer_type = "unknown"
        if len(param_shape) == 1:
            layer_type = "1D Layer"
        elif len(param_shape) == 2:
            layer_type = "Linear"
        elif len(param_shape) == 4:
            if param_shape[2] == 1 and param_shape[3] == 1:
                layer_type = "1x1 Conv"
            else:
                layer_type = "Conv"
                
        status = "8bit" if use_8bit else "32bit"
        logger = get_root_logger()
        logger.info(f"{layer_type} layer with shape {param_shape}: {size:,} params -> using {status}")

    def _should_use_8bit(self, param_shape):
        """判断参数是否需要使用8bit量化
        
        规则:
        1. linear层: 参数量>min_8bit_size
        2. 1x1 conv层: 参数量>min_8bit_size
        3. 其他情况: 使用32bit
        """
        if len(param_shape) == 2:  # linear层
            return param_shape[0] * param_shape[1] > self.defaults['min_8bit_size']
        elif len(param_shape) == 4 and param_shape[2] == 1 and param_shape[3] == 1:  # 只量化1x1 conv
            return param_shape[0] * param_shape[1] > self.defaults['min_8bit_size']
        return False  # 其他层都不量化

    def _quantize_state(self, state_tensor, block_size=2048):
        """将状态张量量化为8bit
        
        Args:
            state_tensor: 需要量化的张量
            block_size: 分块大小
            
        Returns:
            量化后的数据块列表，每个块包含:
            - data: uint8数据
            - scale: 量化比例
            - min: 最小值
        """
        if state_tensor.numel() <= 1:
            return state_tensor
            
        quantized_chunks = []
        for chunk in state_tensor.split(block_size):
            # 计算量化参数
            chunk_min = chunk.min()
            chunk_max = chunk.max()
            scale = (chunk_max - chunk_min) / 255
            
            # 量化到0-255范围
            quantized_chunk = ((chunk - chunk_min) / scale).round().byte()
            quantized_chunks.append({
                'data': quantized_chunk,
                'scale': scale,
                'min': chunk_min
            })
        return quantized_chunks

    def _dequantize_state(self, quantized_chunks):
        """将8bit量化数据反量化为32bit浮点数
        
        Args:
            quantized_chunks: 量化数据块列表
            
        Returns:
            反量化后的32bit浮点张量
        """
        if not isinstance(quantized_chunks, list):
            return quantized_chunks
            
        chunks = []
        for chunk_dict in quantized_chunks:
            # 反量化: value = data * scale + min
            chunk = chunk_dict['data'].float() * chunk_dict['scale'] + chunk_dict['min']
            chunks.append(chunk)
        return torch.cat(chunks)

    def _dequantize_state_first_step(self, quantized_chunks):
        """专门用于第一次step的高效反量化"""
        if not isinstance(quantized_chunks, list):
            return quantized_chunks
        
        # 1. 先把所有chunks反量化到CPU
        dequantized_chunks = []
        for chunk_dict in quantized_chunks:
            chunk = (chunk_dict['data'].float() * 
                    chunk_dict['scale'] + 
                    chunk_dict['min'])
            dequantized_chunks.append(chunk)
            # 清理原始数据
            del chunk_dict['data']
            torch.cuda.empty_cache()
        
        # 2. 拼接所有chunks
        result = torch.cat(dequantized_chunks)
        
        # 3. 清理中间结果
        del dequantized_chunks
        torch.cuda.empty_cache()
    
        return result
    
    def _get_options(self, param_shape):
        if len(param_shape) == 4:  # 卷积层
            if param_shape[2] == 1 and param_shape[3] == 1:  # 1x1 conv
                return True, "1x1_conv"
            else:  # 3x3 conv 或其他
                return False, "conv"
        elif len(param_shape) == 2:  # linear层
            return True, "linear"
        return False, "other"

    def _rms(self, tensor):
        return tensor.norm(2) / (tensor.numel() ** 0.5)

    def _approx_sq_grad(self, exp_avg_sq_row, exp_avg_sq_col):
        r_factor = (
            (exp_avg_sq_row / exp_avg_sq_row.mean(dim=-1, keepdim=True))
            .rsqrt_()
            .unsqueeze(-1)
        )
        c_factor = exp_avg_sq_col.unsqueeze(-2).rsqrt()
        return torch.mul(r_factor, c_factor)

    def step(self, closure=None):
        """执行一步优化
        
        主要流程:
        1. 判断是否需要8bit量化
        2. 更新一阶矩和二阶矩估计
        3. 计算更新步长
        4. 应用confidence-guided策略
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group["params"]:
                if p.grad is None:
                    continue
                    
                grad = p.grad.data
                if grad.dtype in {torch.float16, torch.bfloat16}:
                    grad = grad.float()
                if grad.is_sparse:
                    raise RuntimeError("CAME8bit does not support sparse gradients.")

                state = self.state[p]
                grad_shape = grad.shape
                factored, layer_type = self._get_options(grad_shape)
                
                # 判断是否使用8bit量化
                use_8bit = self._should_use_8bit(grad_shape)

                # State Initialization
                if len(state) == 0:
                    # 打印层信息
                    self.print_layer_info(grad_shape, use_8bit)
                    
                    state["step"] = 0
                    # 只对大矩阵使用8bit量化
                    if use_8bit:
                        state["exp_avg"] = self._quantize_state(
                            torch.zeros_like(grad),
                            group['block_size']
                        )
                    else:
                        state["exp_avg"] = torch.zeros_like(grad)
                    
                    if factored:
                        if layer_type == "1x1_conv" or layer_type == "linear":
                            # 行列统计量保持32bit
                            state["exp_avg_sq_row"] = torch.zeros(grad_shape[0]).type_as(grad)
                            state["exp_avg_sq_col"] = torch.zeros(grad_shape[1]).type_as(grad)
                            state["exp_avg_res_row"] = torch.zeros(grad_shape[0]).type_as(grad)
                            state["exp_avg_res_col"] = torch.zeros(grad_shape[1]).type_as(grad)
                        else:
                            if use_8bit:
                                state["exp_avg_sq"] = self._quantize_state(
                                    torch.zeros_like(grad),
                                    group['block_size']
                                )
                            else:
                                state["exp_avg_sq"] = torch.zeros_like(grad)
                    else:
                        if use_8bit:
                            state["exp_avg_sq"] = self._quantize_state(
                                torch.zeros_like(grad),
                                group['block_size']
                            )
                        else:
                            state["exp_avg_sq"] = torch.zeros_like(grad)
                    state["RMS"] = 0

                state["step"] += 1
                state["RMS"] = self._rms(p.data)

                # 获取当前状态（需要时反量化）
                # if use_8bit and isinstance(state['exp_avg'], list):
                #     exp_avg = self._dequantize_state_first_step(state['exp_avg'])
                #     state['exp_avg'] = exp_avg
                # else:
                #     # 后续step使用普通的反量化
                #     exp_avg = self._dequantize_state(state['exp_avg']) if use_8bit else state['exp_avg']

                exp_avg = self._dequantize_state(state["exp_avg"]) if use_8bit else state["exp_avg"]
                
                update = (grad**2) + group["eps"][0]
                if factored:
                    # 行列分解情况
                    exp_avg_sq_row = state["exp_avg_sq_row"]  # 32bit
                    exp_avg_sq_col = state["exp_avg_sq_col"]  # 32bit
                    
                    if layer_type == "1x1_conv" or layer_type == "linear":
                        if len(grad_shape) == 4:
                            update_reshaped = update.squeeze(-1).squeeze(-1)
                        else:
                            update_reshaped = update
                            
                        # 更新行列统计量
                        exp_avg_sq_row.mul_(group["betas"][1]).add_(
                            update_reshaped.mean(dim=1), alpha=1.0 - group["betas"][1]
                        )
                        exp_avg_sq_col.mul_(group["betas"][1]).add_(
                            update_reshaped.mean(dim=0), alpha=1.0 - group["betas"][1]
                        )
                    
                    update = self._approx_sq_grad(exp_avg_sq_row, exp_avg_sq_col)
                    if layer_type == "1x1_conv":
                        update = update.view(grad_shape[0], grad_shape[1], 1, 1)
                    update.mul_(grad)
                else:
                    # 非分解情况
                    exp_avg_sq = self._dequantize_state(state["exp_avg_sq"]) if use_8bit else state["exp_avg_sq"]
                    exp_avg_sq.mul_(group["betas"][1]).add_(update, alpha=1.0 - group["betas"][1])
                    if use_8bit:
                        state["exp_avg_sq"] = self._quantize_state(exp_avg_sq, group['block_size'])
                    else:
                        state["exp_avg_sq"] = exp_avg_sq
                    update = exp_avg_sq.rsqrt().mul_(grad)

                # 梯度裁剪
                update.div_(
                    (self._rms(update) / group["clip_threshold"]).clamp_(min=1.0)
                )

                # 更新一阶矩
                exp_avg.mul_(group["betas"][0]).add_(update, alpha=1 - group["betas"][0])
                
                # 重新量化（如果需要）
                if use_8bit:
                    state["exp_avg"] = self._quantize_state(exp_avg, group['block_size'])
                else:
                    state["exp_avg"] = exp_avg

                # Confidence-guided策略
                res = (update - exp_avg)**2 + group["eps"][1]

                if factored:
                    exp_avg_res_row = state["exp_avg_res_row"]  # 32bit
                    exp_avg_res_col = state["exp_avg_res_col"]  # 32bit

                    if layer_type == "1x1_conv" or layer_type == "linear":
                        if len(grad_shape) == 4:
                            res_reshaped = res.squeeze(-1).squeeze(-1)
                        else:
                            res_reshaped = res
                            
                        # 更新残差统计量
                        exp_avg_res_row.mul_(group["betas"][2]).add_(
                            res_reshaped.mean(dim=1), alpha=1.0 - group["betas"][2]
                        )
                        exp_avg_res_col.mul_(group["betas"][2]).add_(
                            res_reshaped.mean(dim=0), alpha=1.0 - group["betas"][2]
                        )

                    res_approx = self._approx_sq_grad(exp_avg_res_row, exp_avg_res_col)
                    if layer_type == "1x1_conv":
                        res_approx = res_approx.view(grad_shape[0], grad_shape[1], 1, 1)
                    update = res_approx.mul_(exp_avg)
                else:
                    update = exp_avg.clone()

                # 权重衰减
                if group["weight_decay"] != 0:
                    p.data.add_(p.data, alpha=-group["weight_decay"] * group["lr"])

                # 应用更新
                update.mul_(group["lr"])
                p.data.add_(-update)

        return loss

    def load_state_dict(self, state_dict):
        """加载状态字典并将相应的状态转换为8bit"""
        super(CAMEEnze8BitWrapper, self).load_state_dict(state_dict)  # 调用父类的方法

        for state in self.state.values():
            for key in ['exp_avg', 'exp_avg_sq', 'exp_avg_sq_row', 'exp_avg_sq_col', 'exp_avg_res_row', 'exp_avg_res_col']:
                if key in state:
                    if isinstance(state[key], list):
                        # from IPython import embed; embed(header='0000000000')
                        # 如果是列表，遍历每个元素并转换其中的 data 为8bit
                        state[key] = [
                            {
                                'data': exp['data'].byte(),  # 直接将 data 转换为 8bit
                                'scale': exp['scale'],  # 保持 scale 不变
                                'min': exp['min']       # 保持 min 不变
                            }
                            for exp in state[key]
                        ]
                    elif isinstance(state[key], torch.Tensor):
                        # 如果是张量，保持为32bit
                        state[key] = state[key].float()  # 确保是32bit
    
        del state_dict
        torch.cuda.empty_cache()
